Holomorphic Hartree-Fock theory: an inherently multireference approach

We investigate the existence of holomorphic Hartree-Fock solutions using a revised SCF algorithm. We use this algorithm to study the Hartree-Fock solutions for H$_{2}$ and H$_{4}^{2+}$ and report the emergence of holomorphic solutions at points of symmetry breaking. Finally, we find these holomorphic solutions for H$_{4}$ and use them as a basis for Non-Orthogonal Configuration Interaction at a range of rectangular geometries and show them to produce energies in good agreement with Full Configuration Interaction.

==> H2standard/H2_normal.py <==
#!/bin/usr/python

import matplotlib
matplotlib.use('Agg')
import numpy as np
import matplotlib.pyplot as plt
import pickle
import argparse
import os
import math
from matplotlib import rc
import matplotlib.gridspec as gridspec
rc('font',**{'family':'sans-serif','sans-serif':['Arial']})
rc('text', usetex=True)

gs = gridspec.GridSpec(2,1, height_ratios=[6,1])

IN=open('graphData','rb')
TUPLE=pickle.load(IN)
IN.close()

Y_RANGE=[-1.2,0]
# initiate the carrier lists
variable=[]
hUHF_list=[]
NOCI_list=[]
FCI_list=[]

for (V,H,N,F) in TUPLE:
	print V, H, N, F
	variable.append(V)
	hUHF_list.append(H)
	NOCI_list.append(N)
	FCI_list.append(F)

hUHF_list=np.array(hUHF_list)
NOCI_list=np.array(NOCI_list)
FCI_list=np.array(FCI_list)

plt.rc('font', family='sans-serif')

hUHF_init=list(hUHF_list[:,0])
NOCI_init=list(NOCI_list[:,0])
FCI_init=list(FCI_list[:,0])

diff=list(abs(np.round(np.array(NOCI_init)-np.array(FCI_init),4)))

plt.subplot(gs[0])
plt.plot(variable,hUHF_init, '-r', label=r'$E$ (RHF+UHF)')
plt.plot(variable[::5], FCI_init[::5],'xg', label=r'$E_{FCI}$')
plt.plot(variable,NOCI_init, '-b', label=r'$E_{NOCI}$ (RHF+UHF)',linewidth=0.75)

# Plot remaining hUHF, NOCI and FCI states
for i in range(1,hUHF_list.shape[1]):
	temp=list(hUHF_list[:,i])
	if len(variable)==len(temp):
		plt.plot(variable, temp, '-r')
for i in range(1,FCI_list.shape[1]):
	temp=list(FCI_list[:,i])
	if len(variable)==len(temp):
		plt.plot(variable[::5], temp[::5],'xg')
for i in range(1,NOCI_list.shape[1]):
	temp=list(NOCI_list[:,i])
	if len(variable)==len(temp):
		plt.plot(variable, temp, '-b',linewidth=0.75)

# format graph
plt.legend(loc='upper right',fontsize=12)
plt.xlim([variable[0],variable[-1]])
plt.ylabel(r'Energy / $E_{h}$')
plt.ylim(Y_RANGE)

ax=plt.subplot(gs[1])
ax.plot(variable, diff)
plt.xlabel(r'Bond Length / \r{A}')

plt.xlim([variable[0],variable[-1]])
ax.text(0.7, 0.35, r'$E_{NOCI} - E_{FCI}$ / $E_{h}$', transform=ax.transAxes, fontsize=14,verticalalignment='top')
ax.set_yticks(np.arange(0.00,0.051,0.01))


# Put a legend below current axis
ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.15), ncol=3,fontsize=11)
plt.savefig('H2_normal.eps')

